Dynamical net charge fluctuations at RHIC energies in STAR

We present preliminary results from the study of dynamical net-charge fluctuations measured in Au+Au collisions at $\sqrt{s_{NN}}$ = 39 GeV to 7.7 GeV and compare with the published results at higher collision energies. We also present the centrality dependence of the dynamical net-charge fluctuations.

==> icpaqgp_fig/graph_jan16.C <==
void graph_jan16() {

gStyle -> SetCanvasBorderMode(0);
 gROOT->SetStyle("Plain");
 gStyle->SetOptStat(0);




  TCanvas *c3 = new TCanvas("c3", "c3",63,68,891,605);
   gStyle->SetOptStat(0);
   c3->Range(-0.09527171,-4.278251,4.108731,1.030917);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetLogx();
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.1889251);
   c3->SetRightMargin(0.1205212);
   c3->SetBottomMargin(0.1465863);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH2F *nch_nu__1 = new TH2F("nch_nu__1","",1000,5,4000,100,-3.5,0.5);
   nch_nu__1->SetDirectory(0);
   nch_nu__1->SetStats(0);
   nch_nu__1->SetLineColor(2);
   nch_nu__1->GetXaxis()->SetTitle("#sqrt{s_{NN}}(GeV)");
   nch_nu__1->GetXaxis()->CenterTitle(true);
   nch_nu__1->GetXaxis()->SetMoreLogLabels();
   nch_nu__1->GetXaxis()->SetNdivisions(2103);
   nch_nu__1->GetXaxis()->SetLabelFont(42);
   nch_nu__1->GetXaxis()->SetLabelOffset(-0.001);
   nch_nu__1->GetXaxis()->SetLabelSize(0.05);
   nch_nu__1->GetXaxis()->SetTitleSize(0.05);
   nch_nu__1->GetXaxis()->SetTitleOffset(1.3);
   nch_nu__1->GetXaxis()->SetTitleFont(42);
   nch_nu__1->GetYaxis()->SetTitle("#nu_{+-,dyn}^{corr}#LTN_{ch}#GT");
   nch_nu__1->GetYaxis()->CenterTitle(true);
   nch_nu__1->GetYaxis()->SetNdivisions(306);
   nch_nu__1->GetYaxis()->SetLabelFont(42);
   nch_nu__1->GetYaxis()->SetLabelSize(0.05);
   nch_nu__1->GetYaxis()->SetTitleSize(0.06);
   nch_nu__1->GetYaxis()->SetTitleOffset(1.01);
   nch_nu__1->GetYaxis()->SetTitleFont(42);
   nch_nu__1->Draw("");
   

   const Int_t n = 5;
  
  
   //   STAR new
   Float_t x[n]  = {39,27,19.6,11.5,7.7};
   Float_t y[n]  = {-0.7940,-0.598,-0.495,-0.301,-0.174};
   Float_t ex[n]  = {0,0,0,0,0};
   Float_t ey[n]  = {0.001784,0.003299,0.004619,0.006706,0.01590};
   // Float_t ey[n]  = {0.08642,0.08367,0.09027,0.10,0.1135};

   //   STAR previous
   Float_t x1[n]  = {200,130,62.4};
   Float_t y1[n]  = {-1.02,-0.7658,-0.6653};
   // from BES paper
   Float_t ex1[n]  = {0,0,0};
   Float_t ey1[n]  = {0.0725,0.0869,0.0847};

  //1.02, 0.766, 0.66 with error(stat.) 0.05, 0.13, 0.05.
   //  0.0725, 0.0869, 0.0847 

//   ALICE
  Float_t x2[n]  = {2760};
   Float_t y2[n]  = {-1.3934};
   Float_t ex2[n]  = {0};
   Float_t ey2[n]  = {0.1475};
  
 
   
   TGraphErrors *gr = new TGraphErrors(n,x,y,ex,ey);
   TGraphErrors *gr1 = new TGraphErrors(n,x1,y1,ex1,ey1);
   TGraphErrors *gr2 = new TGraphErrors(n,x2,y2,ex2,ey2);
 
   
   //  gr->SetMarkerColor(kBlue);
   gr->SetMarkerColor(kRed);
   gr->SetMarkerStyle(29);
   gr->SetMarkerSize(2.2);
   gr->Draw("P");
   
   gr1->SetMarkerColor(kRed-9);
   //  gr1->SetMarkerColor(kBlue);
   gr1->SetMarkerStyle(29);
   gr1->SetMarkerSize(2.2);
   gr1->Draw("PSAME");

   gr2->SetMarkerColor(kBlue);
   gr2->SetMarkerStyle(21);
   gr2->SetMarkerSize(1.5);
   gr2->Draw("PSAME");
   
  TLine *line = new TLine(0,0,4000,0);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,-1.2,4000,-1.2);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,-3,4000,-3);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();

 TLatex *   tex = new TLatex(4354.198,-3.062478,"1");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(4354.198,-2.091609,"2");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(4354.198,-1.06826,"3");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(4354.198,-0.07989759,"4");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(5300,-1.361429,"D");
   tex->SetTextFont(42);
   tex->SetTextSize(0.05464481);
   tex->SetLineWidth(2);
   tex->Draw();

   line = new TLine(40.60966,-2.325454,53.512058,-2.325454);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(40.60966,-2.560836,53.57671,-2.560836);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(40.582924,-2.804935,51.60483,-2.804935);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(55.736524,-2.386479,"Pion Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(55.649201,-2.639296,"Hadron Resonance Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(55.736524,-2.883396,"QGP ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3000,0.1270262,"0-5% centrality");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3000,0.0,"|#eta| < 0.5");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();

      tex = new TLatex(3000,0.0,"STAR Preliminary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();


 leg = new TLegend(0.265,0.4072,0.5297,0.5172);
  // leg->SetNColumns(2);
 leg->SetBorderSize(1);
   leg->SetTextSize(0.02891156);
  leg->SetTextFont(42);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
  
  
 leg->AddEntry(gr1,"STAR Au+Au ","p");
  leg->AddEntry(gr2,"ALICE Pb+Pb (#Delta#eta = 1.0 ) ","p");
 
 
    leg->SetLineColor(0);
  //  leg->SetLineStyle(1);
  //  leg->SetLineWidth(1);
   leg->SetFillColor(0);
  //  leg->SetFillStyle(1001);
   
  leg->Draw();
  
   c3->Update();

}


==> icpaqgp_fig/graph_sep16.C <==
void graph_sep16() {

gStyle -> SetCanvasBorderMode(0);
 gROOT->SetStyle("Plain");
 gStyle->SetOptStat(0);




  TCanvas *c3 = new TCanvas("c3", "c3",63,68,891,605);
   gStyle->SetOptStat(0);
   c3->Range(-0.09527171,-4.278251,4.108731,1.030917);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   //c3->SetLogx();
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.1889251);
   c3->SetRightMargin(0.1205212);
   c3->SetBottomMargin(0.1465863);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH2F *nch_nu__1 = new TH2F("nch_nu__1","",10,1,59,100,-3.5,0.5);
   nch_nu__1->SetDirectory(0);
   nch_nu__1->SetStats(0);
   nch_nu__1->SetLineColor(2);
   nch_nu__1->GetXaxis()->SetTitle("#sqrt{s_{NN}}(GeV)");
   nch_nu__1->GetXaxis()->CenterTitle(true);
   nch_nu__1->GetXaxis()->SetMoreLogLabels();
   nch_nu__1->GetXaxis()->SetNdivisions(2103);
   nch_nu__1->GetXaxis()->SetLabelFont(42);
   nch_nu__1->GetXaxis()->SetLabelOffset(-0.001);
   nch_nu__1->GetXaxis()->SetLabelSize(0.05);
   nch_nu__1->GetXaxis()->SetTitleSize(0.05);
   nch_nu__1->GetXaxis()->SetTitleOffset(1.3);
   nch_nu__1->GetXaxis()->SetTitleFont(42);
   nch_nu__1->GetYaxis()->SetTitle("#nu_{+-,dyn}^{corr}#LTN_{ch}#GT");
   nch_nu__1->GetYaxis()->CenterTitle(true);
   nch_nu__1->GetYaxis()->SetNdivisions(306);
   nch_nu__1->GetYaxis()->SetLabelFont(42);
   nch_nu__1->GetYaxis()->SetLabelSize(0.05);
   nch_nu__1->GetYaxis()->SetTitleSize(0.06);
   nch_nu__1->GetYaxis()->SetTitleOffset(1.01);
   nch_nu__1->GetYaxis()->SetTitleFont(42);
   nch_nu__1->Draw("");
   

   const Int_t n = 5;
  
  
   //   STAR new
   Float_t x[n]  = {39,27,19.6,11.5,7.7};
   Float_t y[n]  = {-0.7940,-0.598,-0.495,-0.301,-0.174};
   Float_t ex[n]  = {0,0,0,0,0};
   Float_t ey[n]  = {0.001784,0.003299,0.004619,0.006706,0.01590};
   // Float_t ey[n]  = {0.08642,0.08367,0.09027,0.10,0.1135};
   /*
   //   STAR previous
   Float_t x1[n]  = {200,130,62.4};
   Float_t y1[n]  = {-1.02,-0.7658,-0.6653};
   // from BES paper
   Float_t ex1[n]  = {0,0,0};
   Float_t ey1[n]  = {0.0725,0.0869,0.0847};

  //1.02, 0.766, 0.66 with error(stat.) 0.05, 0.13, 0.05.
   //  0.0725, 0.0869, 0.0847 

//   ALICE
  Float_t x2[n]  = {2760};
   Float_t y2[n]  = {-1.3934};
   Float_t ex2[n]  = {0};
   Float_t ey2[n]  = {0.1475};
  
   */
   
   TGraphErrors *gr = new TGraphErrors(n,x,y,ex,ey);
   //TGraphErrors *gr1 = new TGraphErrors(n,x1,y1,ex1,ey1);
   //TGraphErrors *gr2 = new TGraphErrors(n,x2,y2,ex2,ey2);
 

   gr->SetMarkerColor(kRed);
   gr->SetMarkerStyle(29);
   gr->SetMarkerSize(2.2);
   gr->Draw("P");
   /*   
   gr1->SetMarkerColor(kRed-9);
   //  gr1->SetMarkerColor(kBlue);
   gr1->SetMarkerStyle(29);
   gr1->SetMarkerSize(2.2);
   gr1->Draw("PSAME");

   gr2->SetMarkerColor(kBlue);
   gr2->SetMarkerStyle(21);
   gr2->SetMarkerSize(1.5);
   gr2->Draw("PSAME");
   */
  TLine *line = new TLine(1,0,59,0);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1,-1.2,59,-1.2);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1,-3,59,-3);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();

   tex = new TLatex(59.5,0,"4");
   tex->SetTextFont(42);
   tex->SetTextAngle(3.012788);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(59.5,-1.00,"3");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(59.5,-2.00,"2");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(59.5,-3.00,"1");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(62.5,-1.582404,"D");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();

   line = new TLine(20.40175,-2.150,24.25468,-2.150);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(20.49807,-2.370,24.351,-2.3709);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(20.49807,-2.563,24.83262,-2.563);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
      tex = new TLatex(25.6032,-2.205934,"Pion Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(25.79585,-2.416833,"Hadron Resonance Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(25.9885,-2.636902,"QGP ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw(); 

      tex = new TLatex(40,0.1270262,"0-5% centrality");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(35,0.0,"|#eta| < 0.5");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();

      tex = new TLatex(30,0.0,"STAR Preliminary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();

   
   // leg = new TLegend(0.265,0.4072,0.5297,0.5172);
   TLegend *leg = new TLegend(0.4171,0.4178,0.6516,0.4866);
  // leg->SetNColumns(2);
 leg->SetBorderSize(1);
   leg->SetTextSize(0.02891156);
  leg->SetTextFont(42);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
  
  
 leg->AddEntry(gr,"STAR Au+Au ","p");
 //  leg->AddEntry(gr2,"ALICE Pb+Pb (#Delta#eta = 1.0 ) ","p");
 
 
    leg->SetLineColor(0);
  //  leg->SetLineStyle(1);
  //  leg->SetLineWidth(1);
   leg->SetFillColor(0);
  //  leg->SetFillStyle(1001);
   
  leg->Draw();
  
   c3->Update();

}


==> icpaqgp_fig/icp_plot.C <==
#include "TGraphErrors.h"
#include "TMath.h"
void icp_plot()
{
 
  //========  open the file from where we have to read data =======

ifstream in3;
 in3.open("../auau39/eta/nu_eta5.dat"); 
ifstream in4;
 in4.open("../auau27/eta/nu_eta5.dat"); 
ifstream in5;
 in5.open("../auau19/eta/nu_eta5.dat"); 
ifstream in6;
 in6.open("../auau11/eta/nu_eta5.dat"); 
ifstream in7;
 in7.open("../auau7/eta/nu_eta5.dat");
ifstream in8;
 in8.open("old_data/200_data.dat"); 
ifstream in9;
 in9.open("old_data/130_data.dat"); 
ifstream in10;
 in10.open("old_data/62_data.dat"); 
ifstream in11;
 in11.open("old_data/alice.dat"); 


 Int_t eta3;
 Int_t cent3;
  Int_t evnts3;
  Double_t nch3;
  Double_t nudyn3;
  Double_t npart_nu3;
  Double_t nch_nu3;
  // Double_t D3;
 Double_t error3;
 Double_t error_new3;
 Double_t error_nch3;

 Int_t eta4;
 Int_t cent4;
  Int_t evnts4;
  Double_t nch4;
  Double_t nudyn4;
  Double_t npart_nu4;
  Double_t nch_nu4;
  //Double_t D4;
 Double_t error4;
 Double_t error_new4;
 Double_t error_nch4;

 Int_t eta5;
 Int_t cent5;
  Int_t evnts5;
  Double_t nch5;
  Double_t nudyn5;
  Double_t npart_nu5;
  Double_t nch_nu5;
  //  Double_t D5;
  Double_t error5;
Double_t error_new5;
 Double_t error_nch5;

 Int_t eta6;
 Int_t cent6;
  Int_t evnts6;
  Double_t nch6;
  Double_t nudyn6;
  Double_t npart_nu6;
  Double_t nch_nu6;
  // Double_t D6;
 Double_t error6;
 Double_t error_new6;
 Double_t error_nch6;

 Int_t eta7;
Int_t cent7;
  Int_t evnts7;
  Double_t nch7;
  Double_t nudyn7;
  Double_t npart_nu7;
  Double_t nch_nu7;
  //Double_t D7;
 Double_t error7;
 Double_t error_new7;
 Double_t error_nch7;


 Int_t cent8;
  Double_t nudyn8;
  Double_t npart_nu8;
 Double_t error8_1;
 Double_t error8_2;

 Int_t cent9;
  Double_t nudyn9;
  Double_t npart_nu9;
 Double_t error9_1;
 Double_t error9_2;

 Int_t cent10;
  Double_t nudyn10;
  Double_t npart_nu10;
 Double_t error10_1;
 Double_t error10_2;
 
 Int_t cent11;
 Double_t nudyn11;
 Double_t npart_nu11;


//=========== |eta| < 0.3 =============
 
  Int_t val_cent3[20];
  Double_t val_nch3[20];
  Double_t val_nudyn3[20];
  Double_t val_nudyn3_mod[20];
  Double_t val_npart_nu3[20];
  Double_t val_nch_nu3[20];
  //Double_t val_D3[20];
Double_t val_error3[20];
Double_t val_error_new3[20];
Double_t val_error_nch3[20];

//=========== |eta| < 0.4 =============
 
  Int_t val_cent4[20];
  Double_t val_nch4[20];
  Double_t val_nudyn4[20];
  Double_t val_nudyn4_mod[20];
  Double_t val_npart_nu4[20];
  Double_t val_nch_nu4[20];
  // Double_t val_D4[20];
  Double_t val_error4[20];
 Double_t val_error_new4[20];
 Double_t val_error_nch4[20];

//=========== |eta| < 0.5 =============
 
  Int_t val_cent5[20];
  Double_t val_nch5[20];
  Double_t val_nudyn5[20];
  Double_t val_nudyn5_mod[20];
  Double_t val_npart_nu5[20];
  Double_t val_nch_nu5[20];
  //Double_t val_D5[20];
  Double_t val_error5[20];
 Double_t val_error_new5[20];
 Double_t val_error_nch5[20];
//=========== |eta| < 0.6 =============
 
  Int_t val_cent6[20];
  Double_t val_nch6[20];
  Double_t val_nudyn6[20];
  Double_t val_nudyn6_mod[20];
  Double_t val_npart_nu6[20];
  Double_t val_nch_nu6[20];
  //Double_t val_D6[20];
  Double_t val_error6[20];
 Double_t val_error_new6[20];
 Double_t val_error_nch6[20];
  
//=========== |eta| < 0.7 =============
 
  Int_t val_cent7[20];
  Double_t val_nch7[20];
  Double_t val_nudyn7[20];
  Double_t val_nudyn7_mod[20];
  Double_t val_npart_nu7[20];
  Double_t val_nch_nu7[20];
  //Double_t val_D7[20];
  Double_t val_error7[20];
  Double_t val_error_new7[20];
  Double_t val_error_nch7[20];   


  
//=========== |eta| < 8.3 =============
 
  Int_t val_cent8[20];
  Double_t val_nudyn8[20];
  Double_t val_nudyn8_mod[20];
  Double_t val_npart_nu8[20];
  Double_t val_error8_1[20];
  Double_t val_error8_2[20];

//=========== |eta| < 8.3 =============
 
  Int_t val_cent9[20];
  Double_t val_nudyn9[20];
  Double_t val_nudyn9_mod[20];
  Double_t val_npart_nu9[20];
  Double_t val_error9_1[20];
  Double_t val_error9_2[20];

//=========== |eta| < 8.3 =============
 
  Int_t val_cent10[20];
  Double_t val_nudyn10[20];
  Double_t val_nudyn10_mod[20];
  Double_t val_npart_nu10[20];
  Double_t val_error10_1[20];
  Double_t val_error10_2[20];

  Int_t val_cent11[20];
  Double_t val_nudyn11[20];
  Double_t val_nudyn11_mod[20];
  Double_t val_npart_nu11[20];
 
  //=========== Npart for all energies ===============

  // auau2.76 ALICE
  Double_t npart_alice[9] ={385,331,261,187,129,84,52,29,15};

// auau200
  Double_t npart_auau200[9] = {352,299,235,167,116,77,47,27,14};

// auau130
  Double_t npart_auau130[9] = {352,298,234,166,115,76,47,27,14};
  
  // auau62
  Double_t npart_auau62[9] = {347,293,229,162,112,74,46,26,13};


// auau39
Double_t npart_auau39[9] = {341,293,229,162,111,73,45,26,14};

// auau27
Double_t npart_auau27[9] = {343,299,233,165,114,74,46,26,13};

// auau19
Double_t npart_auau19[9] = {338,289,224,158,108,70,43,25,13};

// auau11
Double_t npart_auau11[9] = {338,290,226,159,109,72,44,25,14};

// auau7
Double_t npart_auau7[9] = {337,290,226,160,109,71,44,25,13};



Int_t line3=0;

  while (3)

    {
      // reading from the dat file

      in3 >> cent3 >> eta3 >> nch3 >> nudyn3 >> npart_nu3 >> nch_nu3 >> error3 >> error_new3 >> error_nch3;
     
          
      if(line3<=9)val_cent3[line3]= cent3;
      if(line3<=9)val_nch3[line3]= nch3;
      if(line3<=9)val_nudyn3[line3]= nudyn3;  
      if(line3<=9)val_nudyn3_mod[line3]= TMath::Abs(nudyn3);          
      if(line3<=9)val_npart_nu3[line3]= npart_nu3;
      if(line3<=9)val_nch_nu3[line3]= nch_nu3;
      //  if(line3<=9)val_D3[line3]= D3;
      if(line3<=9)val_error3[line3]= error3;
      if(line3<=9)val_error_new3[line3]= error_new3;
      if(line3<=9)val_error_nch3[line3]= error_nch3;

      //  cout<<val_cent3[line3]<<endl;
      if (!in3.good()) break;
      
 
       line3++;
	
       //	cout<<"================"<<endl;  
		     
		}
  
Int_t line4=0;

  while (4)

    {
      // reading from the dat file

      in4 >> cent4 >> eta4 >> nch4 >> nudyn4 >> npart_nu4 >> nch_nu4 >> error4 >> error_new4 >> error_nch4;
     
          
      if(line4<=9)val_cent4[line4]= cent4;
      if(line4<=9)val_nch4[line4]= nch4;
      if(line4<=9)val_nudyn4[line4]= nudyn4;  
      if(line4<=9)val_nudyn4_mod[line4]= TMath::Abs(nudyn4);          
      if(line4<=9)val_npart_nu4[line4]= npart_nu4;
      if(line4<=9)val_nch_nu4[line4]= nch_nu4;
      //  if(line4<=9)val_D4[line4]= D4;
      if(line4<=9)val_error4[line4]= error4;
      if(line4<=9)val_error_new4[line4]= error_new4;
      if(line4<=9)val_error_nch4[line4]= error_nch4;

      //  cout<<val_cent4[line4]<<endl;
      if (!in4.good()) break;
      
 
       line4++;
	
       //	cout<<"================"<<endl;  
		     
		}

Int_t line5=0;

  while (5)

    {
      // reading from the dat file

      in5 >> cent5 >> eta5 >> nch5 >> nudyn5 >> npart_nu5 >> nch_nu5 >> error5 >> error_new5 >> error_nch5;
     
          
      if(line5<=9)val_cent5[line5]= cent5;
      if(line5<=9)val_nch5[line5]= nch5;
      if(line5<=9)val_nudyn5[line5]= nudyn5;  
      if(line5<=9)val_nudyn5_mod[line5]= TMath::Abs(nudyn5);          
      if(line5<=9)val_npart_nu5[line5]= npart_nu5;
      if(line5<=9)val_nch_nu5[line5]= nch_nu5;
      if(line5<=9)val_error_nch5[line5]= error_nch5;
      //  if(line5<=9)val_D5[line5]= D5;
      if(line5<=9)val_error5[line5]= error5;
      if(line5<=9)val_error_new5[line5]= error_new5;
      if(line5<=9)val_error_nch5[line5]= error_nch5;
      //  cout<<val_cent5[line5]<<endl;
      if (!in5.good()) break;
      
 
       line5++;
	
       //	cout<<"================"<<endl;  
		     
		}
  
Int_t line6=0;

  while (6)

    {
      // reading from the dat file

      in6 >> cent6 >> eta6 >> nch6 >> nudyn6 >> npart_nu6 >> nch_nu6 >> error6 >> error_new6 >> error_nch6;
     
          
      if(line6<=9)val_cent6[line6]= cent6;
      if(line6<=9)val_nch6[line6]= nch6;
      if(line6<=9)val_nudyn6[line6]= nudyn6;  
      if(line6<=9)val_nudyn6_mod[line6]= TMath::Abs(nudyn6);          
      if(line6<=9)val_npart_nu6[line6]= npart_nu6;
      if(line6<=9)val_nch_nu6[line6]= nch_nu6;
      //  if(line6<=9)val_D6[line6]= D6;
      if(line6<=9)val_error6[line6]= error6;
      if(line6<=9)val_error_new6[line6]= error_new6;
      if(line6<=9)val_error_nch6[line6]= error_nch6;

      //  cout<<val_cent6[line6]<<endl;
      if (!in6.good()) break;
      
 
       line6++;
	
       //	cout<<"================"<<endl;  
		     
		}
  
Int_t line7=0;

  while (7)

    {
      // reading from the dat file

      in7 >> cent7 >> eta7 >> nch7 >> nudyn7 >> npart_nu7 >> nch_nu7 >> error7 >> error_new7 >> error_nch7;
     
          
      if(line7<=9)val_cent7[line7]= cent7;
      if(line7<=9)val_nch7[line7]= nch7;
      if(line7<=9)val_nudyn7[line7]= nudyn7;  
      if(line7<=9)val_nudyn7_mod[line7]= TMath::Abs(nudyn7);          
      if(line7<=9)val_npart_nu7[line7]= npart_nu7;
      if(line7<=9)val_nch_nu7[line7]= nch_nu7;
      //  if(line7<=9)val_D7[line7]= D7;
      if(line7<=9)val_error7[line7]= error7;
      if(line7<=9)val_error_new7[line7]= error_new7;
      if(line7<=9)val_error_nch7[line7]= error_nch7;

      //  cout<<val_cent7[line7]<<endl;
      if (!in7.good()) break;
      
 
       line7++;
	
       //	cout<<"================"<<endl;  
    }


Int_t line8=0;

  while (8)

    {
      // reading from the dat file

      in8 >> cent8  >>nudyn8 >>error8_1 >> npart_nu8 >> error8_2;
     
          
      if(line8<=9)val_cent8[line8]= cent8;
      if(line8<=9)val_nudyn8[line8]= nudyn8;  
      if(line8<=9)val_nudyn8_mod[line8]= TMath::Abs(nudyn8);          
      if(line8<=9)val_npart_nu8[line8]= npart_nu8;
      if(line8<=9)val_error8_1[line8]= error8_1;
      if(line8<=9)val_error8_2[line8]= error8_2;
      if (!in8.good()) break;
      
 
       line8++;
       	     
		}

Int_t line9=0;

  while (9)

    {
      // reading from the dat file

      in9 >> cent9  >>nudyn9 >>error9_1 >> npart_nu9 >> error9_2;
     
          
      if(line9<=9)val_cent9[line9]= cent9;
      if(line9<=9)val_nudyn9[line9]= nudyn9;  
      if(line9<=9)val_nudyn9_mod[line9]= TMath::Abs(nudyn9);          
      if(line9<=9)val_npart_nu9[line9]= npart_nu9;
      if(line9<=9)val_error9_1[line9]= error9_1;
      if(line9<=9)val_error9_2[line9]= error9_2;
      if (!in9.good()) break;
      
 
       line9++;
       	     
		}

Int_t line10=0;

  while (10)

    {
      // reading from the dat file

      in10 >> cent10  >>nudyn10 >>error10_1 >> npart_nu10 >> error10_2;
     
          
      if(line10<=9)val_cent10[line10]= cent10;
      if(line10<=9)val_nudyn10[line10]= nudyn10;  
      if(line10<=9)val_nudyn10_mod[line10]= TMath::Abs(nudyn10);          
      if(line10<=9)val_npart_nu10[line10]= npart_nu10;
      if(line10<=9)val_error10_1[line10]= error10_1;
      if(line10<=9)val_error10_2[line10]= error10_2;
      if (!in10.good()) break;
      
 
       line10++;
       	     
		}

Int_t line11=0;

  while (11)

    {
      // reading from the dat file

      in11 >> cent11  >>nudyn11 ;
     
          
      if(line11<=9)val_cent11[line11]= cent11;
      if(line11<=9)val_nudyn11[line11]= nudyn11;  
      if(line11<=9)val_nudyn11_mod[line11]= TMath::Abs(nudyn11);          
      // if(line11<=9)val_npart_nu11[line11]= npart_nu11;

      if(line11<=9)val_npart_nu11[line11]= val_cent11[line11]*val_nudyn11[line11];
     
      cout<<val_npart_nu11[line11]<<endl;
      if (!in11.good()) break;
      
 
       line11++;
       	     
		}


 Double_t ex1[9]={0.};
 gr3_nudyn = new TGraphErrors(9, npart_auau39,val_nudyn3,ex1,val_error3);

Double_t ex2[9]={0.};
 gr4_nudyn = new TGraphErrors(9, npart_auau27,val_nudyn4,ex2,val_error4);
Double_t ex3[9]={0.};
 gr5_nudyn = new TGraphErrors(9, npart_auau19,val_nudyn5,ex3,val_error5);
Double_t ex4[9]={0.};
 gr6_nudyn = new TGraphErrors(9, npart_auau11,val_nudyn6,ex4,val_error6);
Double_t ex5[9]={0.};
 gr7_nudyn = new TGraphErrors(9, npart_auau7,val_nudyn7,ex5,val_error7);

 Double_t ex6[9]={0.};
 gr8_nudyn = new TGraphErrors(9, npart_auau200,val_nudyn8,ex6,val_error8_1);
Double_t ex7[9]={0.};
 gr9_nudyn = new TGraphErrors(9, npart_auau130,val_nudyn9,ex7,val_error9_1);
Double_t ex8[9]={0.};
 gr10_nudyn = new TGraphErrors(9, npart_auau62,val_nudyn10,ex8,val_error10_1);
Double_t ex9[9]={0.};
 gr11_nudyn = new TGraphErrors(9, npart_alice,val_nudyn11);



 gStyle -> SetCanvasBorderMode(0);
  gROOT->SetStyle("Plain");


 TCanvas *c1 = new TCanvas("c1", "c1",532,95,618,556);
   c1->Range(-123.1132,-0.1395296,528.5377,0.02780914);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.1889251);
   c1->SetRightMargin(0.1205212);
   c1->SetBottomMargin(0.1465863);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH2F *h = new TH2F("h","",399,1,399,100,-0.19,0.008);
   h->SetStats(0);

   h->GetXaxis()->SetTitle("#LT N_{part} #GT");
   h->GetXaxis()->CenterTitle(true);
   h->GetXaxis()->SetNdivisions(507);
   h->GetYaxis()->SetNdivisions(507);
   h->GetXaxis()->SetLabelFont(42);
   h->GetXaxis()->SetLabelSize(0.05);
   h->GetXaxis()->SetTitleSize(0.06);
   h->GetXaxis()->SetTitleOffset(1.04);
   h->GetXaxis()->SetTitleFont(42);
   h->GetYaxis()->SetTitle("#nu_{+-,dyn}");
   h->GetYaxis()->CenterTitle(true);
   h->GetYaxis()->SetLabelFont(42);
   h->GetYaxis()->SetLabelSize(0.05);
   h->GetYaxis()->SetTitleSize(0.08);
   h->GetYaxis()->SetTitleFont(42);
   h->Draw("");


 gr3_nudyn->SetMarkerStyle(29);
   gr3_nudyn->SetMarkerColor(kBlack);
   gr3_nudyn->SetMarkerSize(1.7);
   gr3_nudyn->Draw("P");
  
 gr4_nudyn->SetMarkerStyle(28);
 gr4_nudyn->SetMarkerColor(kBlue);
 gr4_nudyn->SetMarkerSize(1.5);
 gr4_nudyn->SetLineColor(kBlue);
 gr4_nudyn->Draw("PSAME");

 gr5_nudyn->SetMarkerStyle(25);
 gr5_nudyn->SetMarkerColor(kRed);
 gr5_nudyn->SetMarkerSize(1.2);
 gr5_nudyn->Draw("PSAME");

   gr6_nudyn->SetMarkerStyle(20);
   gr6_nudyn->SetMarkerColor(kBlue);
   gr6_nudyn->SetMarkerSize(1.2);
   gr6_nudyn->Draw("PSAME");

   gr7_nudyn->SetMarkerStyle(22);
   gr7_nudyn->SetMarkerSize(1.5);
   gr7_nudyn->SetMarkerColor(kRed);
   gr7_nudyn->Draw("PSAME");
  
   gr8_nudyn->SetMarkerStyle(30);
   gr8_nudyn->SetMarkerColor(kBlack);
   gr8_nudyn->SetMarkerSize(1.7);
   gr8_nudyn->Draw("PSAME");
   
   gr9_nudyn->SetMarkerStyle(24);
   gr9_nudyn->SetMarkerColor(kBlack);
   gr9_nudyn->SetMarkerSize(1.2);
   gr9_nudyn->Draw("PSAME");
  
   gr10_nudyn->SetMarkerStyle(25);
   gr10_nudyn->SetMarkerColor(kBlack);
   gr10_nudyn->SetMarkerSize(1.2);
   gr10_nudyn->Draw("PSAME");
  
  gr11_nudyn->SetMarkerStyle(8);
   gr11_nudyn->SetMarkerColor(kYellow+2);
   gr11_nudyn->SetMarkerSize(1.2);
   gr11_nudyn->Draw("PSAME");

    leg = new TLegend(0.53,0.26,0.84,0.48);
 leg->SetNColumns(2);
 
 leg->AddEntry(gr3_nudyn,"Au+Au 39 GeV","p");  
 leg->AddEntry(gr11_nudyn,"Pb+Pb 2.76 TeV (#Delta#eta = 1.0)","p");
 leg->AddEntry(gr4_nudyn,"Au+Au 27 GeV","p");   
 leg->AddEntry(gr8_nudyn,"Au+Au 200 GeV","p");
 leg->AddEntry(gr5_nudyn,"Au+Au 19.6 GeV","p");
 leg->AddEntry(gr9_nudyn,"Au+Au 130 GeV","p");
 leg->AddEntry(gr6_nudyn,"Au+Au 11.5 GeV","p");  
 leg->AddEntry(gr10_nudyn,"Au+Au 62.4 GeV","p");
 leg->AddEntry(gr7_nudyn,"Au+Au 7.7 GeV","p");

  
  
   
  

   
 
  // leg->AddEntry(gr10_nudyn,"|#eta| < 1.0","p");
  
    leg->SetLineColor(0);
  leg->SetTextFont(42);

   leg->SetFillColor(0);

   
  leg->Draw();
  
  TLine *line1 = new TLine(1,0,399,0);
   line1->SetLineStyle(2);
   line1->SetLineWidth(2);
   line1->Draw();
   
   tex = new TLatex(250,-0.03035639,"STAR Preliminary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   tex = new TLatex(313.5166,-0.05835746,"|#eta|<0.5");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04609929);
   tex->SetLineWidth(2);
   tex->Draw();
   
   //c1->Modify();
   c1->Update();

   

 Double_t ex19[9]={0.};
 gr3_npartnu_all = new TGraphErrors(9, npart_auau39,val_npart_nu3,ex19,val_error_new3);

Double_t ex20[9]={0.};
 gr4_npartnu_all = new TGraphErrors(9, npart_auau27,val_npart_nu4,ex20,val_error_new4);
Double_t ex21[9]={0.};
 gr5_npartnu_all = new TGraphErrors(9, npart_auau19,val_npart_nu5,ex21,val_error_new5);
Double_t ex22[9]={0.};
 gr6_npartnu_all = new TGraphErrors(9, npart_auau11,val_npart_nu6,ex22,val_error_new6);
Double_t ex23[9]={0.};
 gr7_npartnu_all = new TGraphErrors(9, npart_auau7,val_npart_nu7,ex23,val_error_new7);
 
Double_t ex24[9]={0.};
gr8_npartnu_all = new TGraphErrors(9, npart_auau200,val_npart_nu8,ex24,val_error8_2);
Double_t ex25[9]={0.};
gr9_npartnu_all = new TGraphErrors(9, npart_auau130,val_npart_nu9,ex25,val_error9_2);
 Double_t ex26[9]={0.};
gr10_npartnu_all = new TGraphErrors(9, npart_auau62,val_npart_nu10,ex26,val_error10_2);
 Double_t ex27[9]={0.};
gr11_npartnu_all = new TGraphErrors(9, npart_alice,val_npart_nu11);


gStyle -> SetCanvasBorderMode(0);
 gROOT->SetStyle("Plain");

TCanvas *c2 = new TCanvas("c2", "c2",532,95,618,556);
   c2->Range(-123.1132,-0.1395296,528.5377,0.02780914);
   c2->SetFillColor(0);
   c2->SetBorderMode(0);
   c2->SetBorderSize(2);
   c2->SetTickx(1);
   c2->SetTicky(1);
   c2->SetLeftMargin(0.1889251);
   c2->SetRightMargin(0.1205212);
   c2->SetBottomMargin(0.1465863);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);
   c2->SetFrameLineWidth(2);
   c2->SetFrameBorderMode(0);

   TH2F *npart_nu = new TH2F("npart_nu","",399,1,399,100,-4.00,0.00);
   npart_nu->SetStats(0);
   npart_nu->GetXaxis()->SetTitle("#LT N_{part} #GT");
   npart_nu->GetXaxis()->CenterTitle(true);
   npart_nu->GetXaxis()->CenterTitle(true);
   npart_nu->GetXaxis()->SetNdivisions(507);
   npart_nu->GetYaxis()->SetNdivisions(507);
   npart_nu->GetXaxis()->SetLabelSize(0.05);
   npart_nu->GetXaxis()->SetTitleSize(0.06);
   npart_nu->GetXaxis()->SetTitleOffset(1.04);
   npart_nu->GetXaxis()->SetTitleFont(42);
   npart_nu->GetXaxis()->SetLabelFont(42);
   npart_nu->GetYaxis()->SetTitle("N_{part}#nu_{+-,dyn}");
   // npart_nu->GetYaxis()->SetRange(1,8);
   npart_nu->GetYaxis()->CenterTitle(true);
   npart_nu->GetYaxis()->SetLabelSize(0.05);
   npart_nu->GetYaxis()->SetTitleSize(0.08);
   npart_nu->GetYaxis()->SetTitleOffset(1.01);
   npart_nu->GetYaxis()->SetTitleFont(42);
   npart_nu->GetYaxis()->SetLabelFont(42);
   npart_nu->Draw("");
 
gr3_npartnu_all->SetMarkerStyle(29);
   gr3_npartnu_all->SetMarkerColor(kBlack);
   gr3_npartnu_all->SetMarkerSize(1.7);
   gr3_npartnu_all->Draw("P");
  
 gr4_npartnu_all->SetMarkerStyle(28);
 gr4_npartnu_all->SetMarkerColor(kBlue);
 gr4_npartnu_all->SetMarkerSize(1.5);
 gr4_npartnu_all->SetLineColor(kBlue);
 gr4_npartnu_all->Draw("PSAME");

 gr5_npartnu_all->SetMarkerStyle(25);
 gr5_npartnu_all->SetMarkerColor(kRed);
 gr5_npartnu_all->SetMarkerSize(1.2);
 gr5_npartnu_all->Draw("PSAME");

   gr6_npartnu_all->SetMarkerStyle(20);
   gr6_npartnu_all->SetMarkerColor(kBlue);
   gr6_npartnu_all->SetMarkerSize(1.2);
   gr6_npartnu_all->Draw("PSAME");

   gr7_npartnu_all->SetMarkerStyle(22);
   gr7_npartnu_all->SetMarkerSize(1.5);
   gr7_npartnu_all->SetMarkerColor(kRed);
   gr7_npartnu_all->Draw("PSAME");

  
   gr8_npartnu_all->SetMarkerStyle(30);
   gr8_npartnu_all->SetMarkerColor(kBlack);
   gr8_npartnu_all->SetMarkerSize(1.7);
   gr8_npartnu_all->Draw("PSAME");
   
   gr9_npartnu_all->SetMarkerStyle(24);
   gr9_npartnu_all->SetMarkerColor(kBlack);
   gr9_npartnu_all->SetMarkerSize(1.2);
   gr9_npartnu_all->Draw("PSAME");
  
   gr10_npartnu_all->SetMarkerStyle(25);
   gr10_npartnu_all->SetMarkerColor(kBlack);
   gr10_npartnu_all->SetMarkerSize(1.2);
   gr10_npartnu_all->Draw("PSAME");
  
  gr11_npartnu_all->SetMarkerStyle(8);
   gr11_npartnu_all->SetMarkerColor(kYellow+2);
   gr11_npartnu_all->SetMarkerSize(1.2);
   gr11_npartnu_all->Draw("PSAME");

   //gr7_npartnu_all->Draw("PSAME");
  



   leg = new TLegend(0.53,0.26,0.84,0.48);
     leg->SetNColumns(2);

leg->AddEntry(gr3_npartnu_all,"Au+Au 39 GeV","p");  
 leg->AddEntry(gr11_npartnu_all,"Pb+Pb 2.76 TeV (#Delta#eta = 1.0)","p");
 leg->AddEntry(gr4_npartnu_all,"Au+Au 27 GeV","p");   
 leg->AddEntry(gr8_npartnu_all,"Au+Au 200 GeV","p");
 leg->AddEntry(gr5_npartnu_all,"Au+Au 19.6 GeV","p");
 leg->AddEntry(gr9_npartnu_all,"Au+Au 130 GeV","p");
 leg->AddEntry(gr6_npartnu_all,"Au+Au 11.5 GeV","p");  
 leg->AddEntry(gr10_npartnu_all,"Au+Au 62.4 GeV","p");
 leg->AddEntry(gr7_npartnu_all,"Au+Au 7.7 GeV","p");

   leg->SetTextFont(42);
   
   leg->SetLineColor(0);
   leg->SetFillColor(0);
  leg->Draw();

tex = new TLatex(250,-0.03035639,"STAR Preliminary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();

 tex = new TLatex(313.5166,-0.05835746,"|#eta|<0.5");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04609929);
   tex->SetLineWidth(2);
   tex->Draw();

  

  //c2->Modify();
   c2->Update();


 

    }





==> icpaqgp_fig/test.C <==
void test()
{
//=========Macro generated from canvas: c3/c3
//=========  (Wed Sep 16 12:00:18 2015) by ROOT version6.02/08
   TCanvas *c3 = new TCanvas("c3", "c3",175,73,891,695);
   gStyle->SetOptStat(0);
   c3->Range(-15.14151,-4.278251,70.29717,1.030917);
   c3->SetFillColor(0);
   c3->SetBorderMode(0);
   c3->SetBorderSize(2);
   c3->SetTickx(1);
   c3->SetTicky(1);
   c3->SetLeftMargin(0.1889251);
   c3->SetRightMargin(0.1205212);
   c3->SetBottomMargin(0.1465863);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   c3->SetFrameLineWidth(2);
   c3->SetFrameBorderMode(0);
   
   TH2F *nch_nu__1111 = new TH2F("nch_nu__1111","",10,1,60,100,-3.5,0.5);
   nch_nu__1111->SetDirectory(0);
   nch_nu__1111->SetStats(0);
   nch_nu__1111->SetLineColor(2);
   nch_nu__1111->GetXaxis()->SetTitle("#sqrt{s_{NN}}(GeV)");
   nch_nu__1111->GetXaxis()->CenterTitle(true);
   nch_nu__1111->GetXaxis()->SetMoreLogLabels();
   nch_nu__1111->GetXaxis()->SetNdivisions(2103);
   nch_nu__1111->GetXaxis()->SetLabelFont(42);
   nch_nu__1111->GetXaxis()->SetLabelOffset(-0.001);
   nch_nu__1111->GetXaxis()->SetLabelSize(0.05);
   nch_nu__1111->GetXaxis()->SetTitleSize(0.05);
   nch_nu__1111->GetXaxis()->SetTitleOffset(1.3);
   nch_nu__1111->GetXaxis()->SetTitleFont(42);
   nch_nu__1111->GetYaxis()->SetTitle("#nu_{+-,dyn}^{corr}#LTN_{ch}#GT");
   nch_nu__1111->GetYaxis()->CenterTitle(true);
   nch_nu__1111->GetYaxis()->SetNdivisions(306);
   nch_nu__1111->GetYaxis()->SetLabelFont(42);
   nch_nu__1111->GetYaxis()->SetLabelSize(0.05);
   nch_nu__1111->GetYaxis()->SetTitleSize(0.06);
   nch_nu__1111->GetYaxis()->SetTitleOffset(1.01);
   nch_nu__1111->GetYaxis()->SetTitleFont(42);
   nch_nu__1111->GetZaxis()->SetLabelFont(42);
   nch_nu__1111->GetZaxis()->SetLabelSize(0.035);
   nch_nu__1111->GetZaxis()->SetTitleSize(0.035);
   nch_nu__1111->GetZaxis()->SetTitleFont(42);
   nch_nu__1111->Draw("");
   
   Double_t Graph0_fx1001[5] = {
   39,
   27,
   19.6,
   11.5,
   7.7};
   Double_t Graph0_fy1001[5] = {
   -0.794,
   -0.598,
   -0.495,
   -0.301,
   -0.174};
   Double_t Graph0_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t Graph0_fey1001[5] = {
   0.001784,
   0.003299,
   0.004619,
   0.006706,
   0.0159};
   TGraphErrors *gre = new TGraphErrors(5,Graph0_fx1001,Graph0_fy1001,Graph0_fex1001,Graph0_fey1001);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerColor(2);
   gre->SetMarkerStyle(29);
   gre->SetMarkerSize(2.2);
   
   TH1F *Graph_Graph_Graph_Graph100110011001 = new TH1F("Graph_Graph_Graph_Graph100110011001","Graph",100,4.57,42.13);
   Graph_Graph_Graph_Graph100110011001->SetMinimum(-0.8595524);
   Graph_Graph_Graph_Graph100110011001->SetMaximum(-0.09433159);
   Graph_Graph_Graph_Graph100110011001->SetDirectory(0);
   Graph_Graph_Graph_Graph100110011001->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   Graph_Graph_Graph_Graph100110011001->SetLineColor(ci);
   Graph_Graph_Graph_Graph100110011001->GetXaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph100110011001->GetXaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetXaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetXaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph100110011001->GetYaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph100110011001->GetYaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetYaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetYaxis()->SetTitleFont(42);
   Graph_Graph_Graph_Graph100110011001->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph100110011001->GetZaxis()->SetLabelSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetZaxis()->SetTitleSize(0.035);
   Graph_Graph_Graph_Graph100110011001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph_Graph_Graph100110011001);
   
   gre->Draw("p");
   TLine *line = new TLine(0,0,60,0);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,-1.2,60,-1.2);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(0,-3,60,-3);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(20.40175,-2.150916,24.25468,-2.160086);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(20.49807,-2.370985,24.351,-2.370985);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(20.49807,-2.563546,24.83262,-2.572715);
   line->SetLineStyle(9);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(25.6032,-2.205934,"Pion Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(25.79585,-2.416833,"Hadron Resonance Gas ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(25.9885,-2.636902,"QGP ");
   tex->SetTextFont(42);
   tex->SetTextSize(0.03367003);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3000,0.1270262,"0-5% centrality");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3000,0,"|#eta| < 0.5");
   tex->SetTextFont(42);
   tex->SetTextSize(0.04432624);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(3000,0,"STAR Preliminary");
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TLegend *leg = new TLegend(0.4171364,0.4178404,0.6516347,0.486698,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetTextSize(0.02891156);
   leg->SetLineColor(0);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("Graph0","STAR Au+Au ","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(2);
   entry->SetMarkerStyle(29);
   entry->SetMarkerSize(2.2);
   entry->SetTextFont(42);
   leg->Draw();
      tex = new TLatex(60.66485,-0.07859845,"1");
   tex->SetTextFont(42);
   tex->SetTextAngle(3.012788);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60.76118,-1.05974,"2");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60.76118,-2.06839,"3");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(60.66485,-3.040362,"4");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(64.32513,-1.582404,"D");
   tex->SetTextFont(42);
   tex->SetLineWidth(2);
   tex->Draw();
   c3->Modified();
   c3->cd();
   c3->SetSelected(c3);
   c3->ToggleToolBar();
}

